GraphCode2Vec: Generic Code Embedding via Lexical and Program Dependence Analyses

Code embedding is a keystone in the application of machine learning on several Software Engineering (SE) tasks. To effectively support a plethora of SE tasks, the embedding needs to capture program syntax and semantics in a way that is generic. To this end, we propose the first self-supervised pre-training approach (called GraphCode2Vec) which produces task-agnostic embedding of lexical and program dependence features. GraphCode2Vec achieves this via a synergistic combination of code analysis and Graph Neural Networks. GraphCode2Vec is generic, it allows pre-training, and it is applicable to several SE downstream tasks. We evaluate the effectiveness of GraphCode2Vec on four (4) tasks (method name prediction, solution classification, mutation testing and overfitted patch classification), and compare it with four (4) similarly generic code embedding baselines (Code2Seq, Code2Vec, CodeBERT, GraphCodeBERT) and 7 task-specific, learning-based methods. In particular, GraphCode2Vec is more effective than both generic and task-specific learning-based baselines. It is also complementary and comparable to GraphCodeBERT (a larger and more complex model). We also demonstrate through a probing and ablation study that GraphCode2Vec learns lexical and program dependence features and that self-supervised pre-training improves effectiveness.

==> figures/Example.java <==
import java.io.File; 
import java.io.IOException;
import java.util.Formatter;
import java.util.Scanner;
import java.util.Arrays;

public class Example {
	// return minimum value
	public int findMin(int[] arr) {
		int m = 0;
		for (int a : arr)
			m = Math.min(m, a);
		return m;
	}

	// return safe value
	public int getSafe(int a) {
		int m = Math.max(0, a);
		return m;
	}

	// judge if the number if prime
	private boolean isPrime(Long n) {
		if (n % 2 == 0)
			return false;
		for (int i = 3; i * i <= n; i += 2) {
			if (n % i == 0)
				return false;
		}
		return true;
	}

	// This is the method to convert byte array into hexadecimal string
	private static String toHexString(byte[] bytes) {
		Formatter formatter = new Formatter();
		for (byte b : bytes) {
			formatter.format("%02x", b);
		}
		return formatter.toString();
	}

	// Bubble Sort Algorithm
	void bubbleSort(int arr[]) {
		int n = arr.length;
		for (int i = 0; i < n - 1; i++)
			for (int j = 0; j < n - i - 1; j++)
				if (arr[j] > arr[j + 1]) {
					// swap arr[j+1] and arr[j]
					int temp = arr[j];
					arr[j] = arr[j + 1];
					arr[j + 1] = temp;
				}
	}

	// following Java Program ask to the user to enter a string like your first
	// name, then it will display your first name after Hello
	public void printInput() {
		String str;
		Scanner scan = new Scanner(System.in);
		System.out.print("Enter Your First Name : ");
		str = scan.nextLine();
		System.out.print("Hello, " + str);
	}

	// it will sort the array is ascending order and display the sorted array
	public void selectionSort(int arr[]) {
		int size = 0, i = 0, j = 0, temp = 0, small = 0, index = 0, count = 0;
		for (i = 0; i < (size - 1); i++) {
			small = arr[i];
			for (j = (i + 1); j < size; j++) {
				if (small > arr[j]) {
					small = arr[j];
					count++;
					index = j;
				}
			}
			if (count != 0) {
				temp = arr[i];
				arr[i] = small;
				arr[index] = temp;
			}
			count = 0;
		}
		for (i = 0; i < size; i++) {
			System.out.print(arr[i] + "  ");
		}
	}

	// create a file
	public void createFile(String filename) {
		try {
			File myObj = new File(filename);
			if (myObj.createNewFile()) {
				System.out.println("File created: " + myObj.getName());
			} else {
				System.out.println("File already exists.");
			}
		} catch (IOException e) {
			System.out.println("An error occurred.");
			e.printStackTrace();
		}
	}

	public static void countIntsize(String[] args) {
		Scanner stdIn = new Scanner(System.in);

		while (stdIn.hasNext()) {
			int a = stdIn.nextInt();
			int b = stdIn.nextInt();
			int c = a + b;
			int count = 1;

			while (c / 10 != 0) {
				count++;
				c = c / 10;
			}

			System.out.println(count);
		}
	}

	public static void sortIntList(String[] args) {
		Scanner scan = new Scanner(System.in);
		int[] heights = new int[10];
		for (int i = 0; i < 10; i++) {
			heights[i] = scan.nextInt();
		}

		Arrays.sort(heights);
		for (int i = 9; i >= 7; i--) {
			System.out.println(heights[i]);
		}
	}

	public static int lowerBound(int[] array, int length, int value) {
		int low = 0;
		int high = length;
		while (low < high) {
			final int mid = (low + high) / 2;
			if (value <= array[mid]) {
				high = mid;
			} else {
				low = mid + 1;
			}
		}
		return low;
	}

	public static int searchLowerBound(int[] array, int length, int value) {
		int low = 0;
		int high = length;
		while (low < high) {
			final int mid = (low + high) / 2;
			if (value <= array[mid]) {
				high = mid;
			} else {
				low = mid + 1;
			}
		}
		return low;
	}

	public static int findLowerBound(int[] inputs, int size, int v) {
		int bounder = 0;
		int l = size;
		int mindex = 0;
		while (bounder < l) {
			mindex = (bounder + l) / 2;
			if (v <= inputs[mindex]) {
				l = mindex;
			} else {
				bounder = mindex + 1;
			}
		}
		return bounder;
	}

	public static int getLowerBound(int v, int size, int[] inputs) {
		int h = size;
		int mindex = 0;
		int check = 0;
		while (check < h) {
			mindex = (check + h) / 2;
			if (v > inputs[mindex]) {
				check = mindex + 1;
			} else {
				h = mindex;
			}
		}
		return check;
	}

}

